The Last Isolated Vertex in Random-Order Uncovering of Cycles and Their Powers: Exact Enumeration and Weibull Limits

Let the vertices of a graph be revealed one at a time in a uniformly random order, and let the last-isolation time be the last time at which the induced graph on the revealed vertices contains an isolated vertex. For the cycle C_n, write K_n for the number of vertices still unrevealed at this time. We obtain an exact finite-n tail formula for K_n in terms of Stirling numbers of the second kind, together with a compact bivariate generating function. The enumeration comes from reversing the process. An isolated revealed vertex then corresponds to the cyclic pattern 101, but the tail event requires this pattern to be absent from every earlier prefix, not merely from the final set. This prefix condition forces the final one-blocks to be separated by zero-gaps of length at least two and forces the reveal order inside each one-block to be peakless. Since a block of size m has 2^{m-1} peakless orders, summing over block sizes produces the Stirling numbers. We also prove K_n/sqrt(n) -> R, with P(R>x)=e^{-x^2}, and, for every fixed d>=1, K_{n,d}/n^{1-1/(2d)} -> W_d, with P(W_d>x)=e^{-x^{2d}}. Uniform stretched-exponential tail bounds imply convergence of all fixed positive moments. Thus the ordinary cycle has a Rayleigh limit, while its fixed powers give a Weibull family with shape parameter 2d.

==> anc/README.txt <==
Ancillary computational verification
====================================

These files accompany the article
"The Last Isolated Vertex in Random-Order Uncovering of Cycles and Their Powers: Exact Enumeration and Weibull Limits".

They are independent computational checks and are not used in the proofs.

Files
-----
verify_formula.py
  Literal permutation brute force versus the exact Stirling tail law (default through n=9).

brute_force_check.cpp
  Optimized literal all-permutation checker. Recorded runs are included for n=10 and n=11; at n=11 it checks all 11! = 39,916,800 reveal orders.

subset_dp_formula_check.cpp
  Exact subset dynamic programming versus the closed formula for all k, through n=20.

verify_powers.py
  Exhaustive forward/reverse identity checks for the small cycle-power cases described in the article.

The accompanying *_run.txt files are recorded outputs from these checks.

Example commands
----------------
python3 verify_formula.py --max-n 9

g++ -O3 -std=c++17 subset_dp_formula_check.cpp -o subset_dp_formula_check
./subset_dp_formula_check 20

g++ -O3 -std=c++17 brute_force_check.cpp -o brute_force_check
./brute_force_check 11

python3 verify_powers.py


==> anc/brute_force_check.cpp <==
#include <algorithm>
#include <cstdint>
#include <iostream>
#include <numeric>
#include <vector>
using ull=unsigned long long;

int reverse_K(const std::vector<int>& p){
    int n=(int)p.size();
    std::vector<unsigned char> u(n,0);
    for(int k=1;k<=n;k++){
        int v=p[n-k]; // forward permutation reversed
        u[v]=1;
        int c1=(v+n-1)%n, opp1=(v+n-2)%n;
        int c2=(v+1)%n, opp2=(v+2)%n;
        if((!u[c1] && u[opp1]) || (!u[c2] && u[opp2])) return k;
    }
    return n; // should not occur for cycles n>=3
}
int main(int argc,char**argv){
    int n=11;
    if(argc>1) n=std::stoi(argv[1]);
    if(n<3 || n>11){ std::cerr<<"3 <= n <= 11\n"; return 2; }
    std::vector<int> p(n); std::iota(p.begin(),p.end(),0);
    std::vector<ull> cnt(n+1,0);
    ull total=0;
    do { cnt[reverse_K(p)]++; total++; } while(std::next_permutation(p.begin(),p.end()));
    std::cout<<"n="<<n<<" total="<<total<<"\n";
    for(int k=0;k<=n;k++) if(cnt[k]) std::cout<<k<<" "<<cnt[k]<<"\n";
}


==> anc/bruteforce_n10_run.txt <==
n=10 total=3628800
2 806400
3 1108800
4 878400
5 528000
6 180480
7 122880
8 1280
9 2560


==> anc/bruteforce_n11_run.txt <==
n=11 total=39916800
2 7983360
3 11531520
4 9757440
5 6082560
6 3210240
7 802560
8 540672
9 2816
10 5632


==> anc/n11_formula_comparison.txt <==
n=11 exact-law integer counts:
2 7983360
3 11531520
4 9757440
5 6082560
6 3210240
7 802560
8 540672
9 2816
10 5632


==> anc/powers_exact_run.txt <==
exact reverse/forward identity d=2, n=6: PASS
exact reverse/forward identity d=2, n=7: PASS
exact reverse/forward identity d=2, n=8: PASS
exact reverse/forward identity d=2, n=9: PASS
exact reverse/forward identity d=3, n=8: PASS


==> anc/python_bruteforce_run.txt <==
n=3: PASS
n=4: PASS
n=5: PASS
n=6: PASS
n=7: PASS
n=8: PASS
n=9: PASS
All literal brute-force checks passed.


==> anc/subset_dp_formula_check.cpp <==
#include <algorithm>
#include <cstdint>
#include <iostream>
#include <vector>
using ull = unsigned long long;

static ull C[21][21], S2[21][21], fact[21], pow2_[21];

bool safe_subset(unsigned mask, int n) {
    for (int c=0;c<n;c++) {
        int l=(c+n-1)%n, r=(c+1)%n;
        bool bc=(mask>>c)&1u, bl=(mask>>l)&1u, br=(mask>>r)&1u;
        if (!bc && bl && br) return false;
    }
    return true;
}

ull formula_safe_prefixes(int n, int k) {
    if (k==0) return 1;
    ull sum=0;
    int rmax=std::min(k,(n-k)/2);
    for (int r=1;r<=rmax;r++) {
        // n * 2^(k-r) * (r-1)! * S(k,r) * C(n-k-r-1,r-1)
        int N=n-k-r-1;
        if (N < r-1 || N < 0) continue;
        __uint128_t term=(__uint128_t)n*pow2_[k-r]*fact[r-1]*S2[k][r]*C[N][r-1];
        sum += (ull)term;
    }
    return sum;
}

int main(int argc,char**argv){
    int maxn=20;
    if(argc>1) maxn=std::stoi(argv[1]);
    if(maxn>20 || maxn<3){ std::cerr<<"3 <= maxn <= 20\n"; return 2; }
    for(int n=0;n<=20;n++){ C[n][0]=C[n][n]=1; for(int k=1;k<n;k++) C[n][k]=C[n-1][k-1]+C[n-1][k]; }
    S2[0][0]=1;
    for(int n=1;n<=20;n++) for(int r=1;r<=n;r++) S2[n][r]=S2[n-1][r-1]+(ull)r*S2[n-1][r];
    fact[0]=1; pow2_[0]=1;
    for(int i=1;i<=20;i++){ fact[i]=fact[i-1]*(ull)i; pow2_[i]=pow2_[i-1]*2ull; }

    for(int n=3;n<=maxn;n++){
        size_t N=1ull<<n;
        std::vector<ull> dp(N,0);
        dp[0]=1;
        std::vector<ull> totals(n+1,0);
        totals[0]=1;
        for(unsigned mask=1; mask<N; ++mask){
            if(!safe_subset(mask,n)) continue;
            ull ways=0;
            unsigned x=mask;
            while(x){ unsigned b=x&-x; ways += dp[mask^b]; x-=b; }
            dp[mask]=ways;
            totals[__builtin_popcount(mask)] += ways;
        }
        bool ok=true;
        for(int k=0;k<=n-1;k++){
            ull f=formula_safe_prefixes(n,k);
            if(totals[k]!=f){
                std::cerr<<"Mismatch n="<<n<<" k="<<k<<" DP="<<totals[k]<<" formula="<<f<<"\n";
                ok=false;
            }
        }
        std::cout<<"n="<<n<<": "<<(ok?"PASS":"FAIL")<<"\n";
        if(!ok) return 1;
    }
    std::cout<<"All subset-DP/formula checks passed through n="<<maxn<<".\n";
}


==> anc/subset_dp_run.txt <==
n=3: PASS
n=4: PASS
n=5: PASS
n=6: PASS
n=7: PASS
n=8: PASS
n=9: PASS
n=10: PASS
n=11: PASS
n=12: PASS
n=13: PASS
n=14: PASS
n=15: PASS
n=16: PASS
n=17: PASS
n=18: PASS
n=19: PASS
n=20: PASS
All subset-DP/formula checks passed through n=20.


==> anc/verify_formula.py <==
#!/usr/bin/env python3
from itertools import permutations
from math import comb, factorial
from fractions import Fraction
import argparse

def stirling2(n,r):
    dp=[0]*(r+1); dp[0]=1
    for _ in range(n):
        nd=[0]*(r+1)
        for j in range(1,r+1): nd[j]=dp[j-1]+j*dp[j]
        dp=nd
    return dp[r]

def survival(n,k):
    if k==0: return Fraction(1)
    s=0
    for r in range(1,min(k,(n-k)//2)+1):
        s += 2**(k-r)*factorial(r-1)*stirling2(k,r)*comb(n-k-r-1,r-1)
    return Fraction(factorial(n-k), factorial(n-1))*s

def law_formula(n):
    surv=[survival(n,k) for k in range(n)] + [Fraction(0)]
    return [surv[k-1]-surv[k] if k>=1 else Fraction(0) for k in range(n+1)]

def reverse_K(p):
    n=len(p); u=[False]*n
    for k,v in enumerate(reversed(p),1):
        u[v]=True
        if any((not u[c]) and u[(c-1)%n] and u[(c+1)%n] for c in range(n)):
            return k
    return n

def main():
    ap=argparse.ArgumentParser(); ap.add_argument('--max-n',type=int,default=9)
    a=ap.parse_args()
    for n in range(3,a.max_n+1):
        cnt=[0]*(n+1); total=factorial(n)
        for p in permutations(range(n)): cnt[reverse_K(p)]+=1
        law=law_formula(n)
        ok=all(Fraction(cnt[k],total)==law[k] for k in range(n+1))
        print(f'n={n}: {"PASS" if ok else "FAIL"}')
        if not ok:
            for k in range(n+1):
                if Fraction(cnt[k],total)!=law[k]: print(k,cnt[k],Fraction(cnt[k],total),law[k])
            raise SystemExit(1)
    print('All literal brute-force checks passed.')
if __name__=='__main__': main()


==> anc/verify_powers.py <==
#!/usr/bin/env python3
"""Exact small-n identity checker and optional Monte Carlo sanity checks for C_n^d."""
import itertools, random, math, argparse

def neigh(v,n,d): return {(v+j)%n for j in range(-d,d+1) if j}

def K_forward(p,d):
    n=len(p); A=set(); last=None
    Ns=[neigh(v,n,d) for v in range(n)]
    for t,v in enumerate(p,1):
        A.add(v)
        if any(vv in A and not (Ns[vv]&A) for vv in range(n)):
            last=t
    return n-last if last is not None else n

def K_reverse(p,d):
    n=len(p); U=set(); Ns=[neigh(v,n,d) for v in range(n)]
    for k,v in enumerate(reversed(p),1):
        U.add(v)
        if any(c not in U and Ns[c] <= U for c in range(n)):
            return k
    return n

def exact_identity(n,d):
    for p in itertools.permutations(range(n)):
        if K_forward(p,d)!=K_reverse(p,d): return False,p,K_forward(p,d),K_reverse(p,d)
    return True,None,None,None

def mc(n,d,reps,seed):
    rng=random.Random(seed); scale=n**(1-1/(2*d)); z=[]
    p=list(range(n))
    for _ in range(reps):
        rng.shuffle(p); z.append(K_reverse(p,d)/scale)
    pts=[0.5,1.0,1.5]
    print(f'Monte Carlo n={n}, d={d}, reps={reps}')
    for x in pts:
        emp=sum(v>x for v in z)/reps; target=math.exp(-(x**(2*d)))
        print(f'  P(Z>{x}) empirical={emp:.5f} target={target:.5f}')

def main():
    ap=argparse.ArgumentParser(); ap.add_argument('--mc',action='store_true'); a=ap.parse_args()
    tests=[(6,2),(7,2),(8,2),(9,2),(8,3)]
    for n,d in tests:
        ok,*rest=exact_identity(n,d)
        print(f'exact reverse/forward identity d={d}, n={n}: {"PASS" if ok else "FAIL"}')
        if not ok: raise SystemExit(rest)
    if a.mc:
        mc(200,2,50000,12345); mc(300,3,50000,54321)
if __name__=='__main__': main()

